Unraveling the Hidden Environmental Impacts of AI Solutions for Environment

In the past ten years, artificial intelligence has encountered such dramatic progress that it is now seen as a tool of choice to solve environmental issues and in the first place greenhouse gas emissions (GHG). At the same time the deep learning community began to realize that training models with more and more parameters requires a lot of energy and as a consequence GHG emissions. To our knowledge, questioning the complete net environmental impacts of AI solutions for the environment (AI for Green), and not only GHG, has never been addressed directly. In this article, we propose to study the possible negative impacts of AI for Green. First, we review the different types of AI impacts, then we present the different methodologies used to assess those impacts, and show how to apply life cycle assessment to AI services. Finally, we discuss how to assess the environmental usefulness of a general AI service, and point out the limitations of existing work in AI for Green.

==> anc/compa_articles.csv <==
AI for Green literature review of [26];;;;;;;;;;;;;;;;;;;;;;;;;
;;;;;;;;;;;;;;;;;;;;;;;;;
;;;;;;;;;;;;;;;;;;;;;;;;;
Title;Year;DL or else;GHG impact of method;Ref in [26];Category;;;;;;;;;;;;;;;;;;;;
Hybrid cluster-regression approach to model bikeshare station usage;2018;ML (unsup, sup);0,5;251;2.4 low carbon;;;;;;;;;;;;;;;;;;;;
Proactive vehicle routing with inferred demand to solve the bikesharing rebalancing problem;2014;ML (sup), LP;0,5;252;2.4 low carbon;;"""Methodological framework""";;;;;;;;;;;;;;;;;;
Spatiotemporal Traffic Forecasting: Review and Proposed Directions;2016;ML, STAR;0;175;2.1 Modeling demand;;GHG impact of method;;;;;;;;;;;;;;;;;;
Spatial Transferability of Neural Network Models in Travel Demand Modeling;2018;DL;0;176;2.1 Modeling demand;;0: no reference;;;;;;;;;;;;;;;;;;
Taxi Time Prediction at Charlotte Airport Using Fast-Time Simulation and Machine Learning Techniques;2015;ML (sup);0;183;2.1 Modeling demand;;0,5: a few words about environmental applications;;;;;;;;;;;;;;;;;;JL: yes !
Short-Term Origin-Destination Based Metro Flow Prediction with Probabilistic Model Selection Approach;2018;ML (sup);0;177;2.1 Modeling demand;;1: reference without measurement or indirect estimation;;;;;;;;;;;;;;;;;;
Real time transit demand prediction capturing station interactions and impact of special events;2018;ML, others;0;178;2.1 Modeling demand;;2: energy quantification but not for AI (e.g. energy gain by using AI model without calculation of enrgy need to train the model);;;;;;;;;;;;;;;;;;
Spatiotemporal variation in travel regularity through transit user profiling;2018;ML (unsup);0;179;2.1 Modeling demand;;3: energy quantification including AI for use phase ;;;;;;;;;;;;;;;;;;
A visual segmentation method for temporal smart card data;2017;ML (unsup);0;180;2.1 Modeling demand;;4: full LCA;;;;;;;;;;;;;;;;;;
Decarbonizing intraregional freight systems with a focus on modal shift;2018;not the scope;2;159;2.1 Freight;;;;;;;;;;;;;;;;;;;;
Machine learning for combinatorial optimization: A methodological tour d’horizon;2021;ML, DL;0;194;2.1 Freight;;;;;;;;;;;;;;;;;;;;
ARTIFICIAL INTELLIGENCE IN LOGISTICS;2018;ML, DL;0;195;2.1 Freight;;;;;;;;;;;;;;;;;;;;
Very-Large-Scale Generalized Combinatorial Multi-Attribute Auctions: Lessons from Conducting $60 Billion of Sourcing;2013;ML;0,5;196;2.1 Freight;;DL: deep learning;;;;;;;;;;;;;;;;;;
Managing Electric Vehicles in the Smart Grid Using Artificial Intelligence: A Survey;2015;ML;2;220;2.3 Elec Vehi;;ML: machine learning (supervise/unsupervised);;;;;;;;;;;;;;;;;;
Support vector based battery state of charge estimator;2005;ML;1;221;2.3 Elec Vehi;;LP: linear programming;;;;;;;;;;;;;;;;;;
ANN-based algorithm for estimation and compensation of lateral misalignment in dynamic wireless power transfer systems for EV charging;2017;DL;1;222;2.3 Elec Vehi;;STAR: spatio-temporal auto-regressive ;;;;;;;;;;;;;;;;;;
Electric Vehicle Load Disaggregation Based on Limited Activation Matching Pursuits;2019;ML;1;223;2.3 Elec Vehi;;;;;;;;;;;;;;;;;;;;
Data-driven optimized layout of battery electric vehicle charging infrastructure;2018;other;1;224;2.3 Elec Vehi;;;;;;;;;;;;;;;;;;;;
The role of electric vehicles in smart grids;2012;not the scope;1;225;2.3 Elec Vehi;;;;;;;;;;;;;;;;;;;;
Towards Optimal Power Management of Hybrid Electric Vehicles in Real-Time: A Review on Methods, Challenges, and State-Of-The-Art Solutions;2018;ML and others;1;205;2.3 Elec Vehi;;;;;;;;;;;;;;;;;;;;
Reinforcement learning for demand response: A review of algorithms and modeling techniques;2019;ML, DL;2;226;2.3 Elec Vehi;;;;;;;;;;;;;;;;;;;;
Is there a near-term market for vehicle-to-grid electric vehicles?;2015;not the scope;1;227;2.3 Elec Vehi;;;;;;;;;;;;;;;;;;;;
Review of the Remaining Useful Life Prognostics of Vehicle Lithium-Ion Batteries Using Data-Driven Methodologies;2016;ML;1;228;2.3 Elec Vehi;;;;;;;;;;;;;;;;;;;;
Critical review of the methods for monitoring of lithium-ion batteries in electric and hybrid vehicles;2014;ML;1;229;2.3 Elec Vehi;;;;;;;;;;;;;;;;;;;;
Remaining useful life estimation – A review on the statistical data driven approaches;2011;ML;0;230;2.3 Elec Vehi;;;;;;;;;;;;;;;;;;;;
Data-driven prediction of battery cycle life before capacity degradation;2019;ML;1;231;2.3 Elec Vehi;;;;;;;;;;;;;;;;;;;;
A New Method for Determining the Concentration of Electrolyte Components in Lithium-Ion Cells, Using Fourier Transform Infrared Spectroscopy and Machine Learning;2018;ML;0;232;2.3 Elec Vehi;;;;;;;;;;;;;;;;;;;;
Advanced Machine Learning Approach for Lithium-Ion Battery State Estimation in Electric Vehicles;2016;ML, DL;0,5;233;2.3 Elec Vehi;;;;;;;;;;;;;;;;;;;;
Data-Driven Studies of Li-Ion-Battery Materials;2019;ML;1;234;2.3 Elec Vehi;;;;;;;;;;;;;;;;;;;;
Analysis of Thousands of Electrochemical Impedance Spectra of Lithium-Ion Cells through a Machine Learning Inverse Model;2019;DL;0;235;2.3 Elec Vehi;;;;;;;;;;;;;;;;;;;;
Deep belief network based ensemble approach for cooling load forecasting of air-conditioning system;2018;DL;0;286;3.1 Smart buildings;;;;;;;;;;;;;;;;;;;;
Deep neural networks: A promising tool for fault characteristic mining and intelligent diagnosis of rotating machinery with massive data;2016;DL;0;290;3.1 Smart buildings;;;;;;;;;;;;;;;;;;;;
Fault detection and diagnosis of chillers using Bayesian network merged distance rejection and multi-source non-sensor information;2017;ML (sup);0;289;3.1 Smart buildings;;;;;;;;;;;;;;;;;;;;
Foresee: A user-centric home energy management system for energy efficiency and demand response;2017;;1;299;3.1 Smart buildings;;;;;;;;;;;;;;;;;;;;
Gigawatt-hour scale savings on a budget of zero: Deep reinforcement learning based optimal control of hot water systems;2018;DL;2;287;3.1 Smart buildings;;;;;;;;;;;;;;;;;;;;
Hardware Design of Smart Home Energy Management System With Dynamic Price Response;2013;ML;2;298;3.1 Smart buildings;;;;;;;;;;;;;;;;;;;;
Intelligent Edge Computing for IoT-Based Energy Management in Smart Cities;2019;DL;2;300;3.1 Smart buildings;;;;;;;;;;;;;;;;;;;;
Intelligent Infrastructure for Energy Efficiency;2010;ML;0,5;284;3.1 Smart buildings;;;;;;;;;;;;;;;;;;;;
Internet of Things: Energy boon or bane?;2019;;1;301;3.1 Smart buildings;;;;;;;;;;;;;;;;;;;;
Keeping the Resident in the Loop: Adapting the Smart Home to the User;2009;ML;0;292;3.1 Smart buildings;;;;;;;;;;;;;;;;;;;;
Modeling techniques used in building HVAC control systems: A review;2018;ML, DL and others;0;285;3.1 Smart buildings;;;;;;;;;;;;;;;;;;;;
Occupancy schedules learning process through a data mining framework;2015;ML;0;293;3.1 Smart buildings;;;;;;;;;;;;;;;;;;;;
Occupant behavior and schedule modeling for building energy simulation through office appliance power consumption data mining;2014;ML;0;294;3.1 Smart buildings;;;;;;;;;;;;;;;;;;;;
Towards occupant activity driven smart buildings via WiFi-enabled IoT devices and deep learning;2018;DL;0;295;3.1 Smart buildings;;;;;;;;;;;;;;;;;;;;
Unsupervised WiFi-Enabled IoT Device-User Association for Personalized Location-Based Service;2019;ML;0;296;3.1 Smart buildings;;;;;;;;;;;;;;;;;;;;
A decision support approach for condition-based maintenance of rails based on big data analysis;2018;DL;0;249;2.4 low carbon;;;;;;;;;;;;;;;;;;;;
Track geometry degradation and maintenance modelling: A review;2018;ML;1;250;2.4 low carbon;;;;;;;;;;;;;;;;;;;;
Incentivizing users for balancing bike sharing systems;2015;DL;0,5;253;2.4 low carbon;;;;;;;;;;;;;;;;;;;;
Bike share travel time modeling: San Francisco bay area case study.;2017;DL;0,5;254;2.4 low carbon;;;;;;;;;;;;;;;;;;;;
Governing micro-mobility: A nationwide assessment of electric scooter regulations;2019;not the scope;0,5;255;2.4 low carbon;;;;;;;;;;;;;;;;;;;;
Public opinion on dockless bike sharing: A machine learning approach;;ML;0,5;256;2.4 low carbon;;;;;;;;;;;;;;;;;;;;
The race to code the curb;2019;not the scope;0;257;2.4 low carbon;;;;;;;;;;;;;;;;;;;;
Urban bus arrival time prediction: A review of computational models;2013;ML, DL;1;258;2.4 low carbon;;;;;;;;;;;;;;;;;;;;
Prediction intervals to account for uncertainties in neural network predictions: Methodology and application in bus travel time prediction;2011;DL;1;259;2.4 low carbon;;;;;;;;;;;;;;;;;;;;
Prediction of arrival times of freight traffic on US railroads using support vector regression.;2018;ML;1;260;2.4 low carbon;;;;;;;;;;;;;;;;;;;;
A two-stage forecasting approach for short-term intermodal freight prediction;2019;DL;1;261;2.4 low carbon;;;;;;;;;;;;;;;;;;;;
An overload behavior detection system for engineering transport vehicles based on deep learning;2018;DL;0;262;2.4 low carbon;;;;;;;;;;;;;;;;;;;;
